Trees with minimum number of infima closed sets

Let $T$ be a rooted tree, and $V(T)$ its set of vertices. A subset $X$ of $V(T)$ is called an infima closed set of $T$ if for any two vertices $u,v\in X$, the first common ancestor of $u$ and $v$ is also in $X$. This paper determines the trees with minimum number of infima closed sets among all rooted trees of given order, thereby answering a question of Klazar. It is shown that these trees are essentially complete binary trees, with the exception of vertices at the last levels. Moreover, an asymptotic estimate for the minimum number of infima closed sets in a tree with $n$ vertices is also provided.

==> anc/Asymptotics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6454,        173]
NotebookOptionsPosition[      5363,        148]
NotebookOutlinePosition[      5696,        163]
CellTagsIndexPosition[      5653,        160]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The auxiliary sequence ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "k"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cc212116-d869-43ee-a180-756c277e4820"],
 ":"
}], "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462829201435*^9, 3.848462844949641*^9}, {3.8484636343114758`*^9, 
  3.848463660142005*^9}, {3.84846377094306*^9, 3.8484638070058823`*^9}, {
  3.848464121633513*^9, 
  3.848464130089129*^9}},ExpressionUUID->"57ec0843-4efe-48ad-a4b9-\
ee25c1fe7c8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], "=", "13"}], ";", 
  RowBox[{
   RowBox[{"x", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "[", "k", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"k", "-", "1"}], "]"}], "^", "2"}], "-", "1"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8484638625223627`*^9, 3.8484638939455433`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ae670755-ae19-4e25-b3c9-74975510347d"],

Cell["The constant \[Beta]:", "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462829201435*^9, 3.848462844949641*^9}, {3.8484636343114758`*^9, 
  3.848463660142005*^9}, {3.84846377094306*^9, 3.8484638070058823`*^9}, {
  3.848463918956729*^9, 3.8484639231819344`*^9}, {3.848464165340026*^9, 
  3.84846416751003*^9}},ExpressionUUID->"2854964e-d7b4-4f16-b36e-\
86079971f985"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"beta", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"x", "[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "j"}], "-", "1"}], ")"}]}], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"x", "[", "j", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", "100"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8484639290060863`*^9, 3.848464041110518*^9}, {
   3.848464741434608*^9, 3.848464746443643*^9}, {3.848464793140114*^9, 
   3.848464795164513*^9}, 3.848464951635203*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"140a6089-ff31-487a-b680-20000b9493aa"],

Cell[BoxData["1.\
280986565839013990263597303148360665898602201943917484105411719395394794578371\
4797319105689417201512195617210088529`100."], "Output",
 CellChangeTimes->{{3.848464734436871*^9, 3.848464747046936*^9}, 
   3.848465227920434*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"9d3909d4-6e5a-4611-bbed-ec4601c10286"]
}, Open  ]],

Cell[TextData[{
 "Note here that the series remainder is bounded in absolute value by \
|2\:207b\:2077 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"log", "(", 
    RowBox[{"1", "-", 
     SubscriptBox["x", "7"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "17c4d079-49d3-472b-850a-10bc6ac2c97d"],
 "\:207b\.b2)| < 10\:207b\.b9\:2074\:2074, so it suffices to take the sum up \
to j=6 as above to determine 100 digits. "
}], "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462829201435*^9, 3.848462844949641*^9}, {3.8484636343114758`*^9, 
  3.848463660142005*^9}, {3.84846377094306*^9, 3.8484638070058823`*^9}, {
  3.848463918956729*^9, 3.8484639231819344`*^9}, {3.848464165340026*^9, 
  3.84846416751003*^9}, {3.8484649589589148`*^9, 3.848465081097287*^9}, {
  3.848465140680868*^9, 
  3.848465202946329*^9}},ExpressionUUID->"3a5fb398-3739-43bf-93f9-\
b86a22f2900b"],

Cell["The constant \[Alpha]:", "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462829201435*^9, 3.848462844949641*^9}, {3.8484636343114758`*^9, 
  3.848463660142005*^9}, {3.84846377094306*^9, 3.8484638070058823`*^9}, {
  3.848463918956729*^9, 3.8484639231819344`*^9}, {3.8484640364105597`*^9, 
  3.8484640369024343`*^9}, {3.848464170797179*^9, 
  3.8484641734854183`*^9}},ExpressionUUID->"3e968534-a4b8-4e31-8c01-\
8938f63d5076"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alpha", "=", 
  RowBox[{"Exp", "[", 
   RowBox[{"2", 
    RowBox[{"beta", "/", "5"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8484640426798277`*^9, 3.84846405085217*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"681c7bc2-ad41-405f-9d24-9bd826337181"],

Cell[BoxData["1.\
669283723496921497402617809690476436224810645635860203754951381438706444736057\
2105311619946563611656714331808846757`100.2903954335039"], "Output",
 CellChangeTimes->{3.8484647346400423`*^9, 3.848465228010956*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"9ef05370-494d-498f-b411-07e726f2732a"]
}, Open  ]]
},
WindowSize->{808, 828},
WindowMargins->{{Automatic, 86}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 546, 14, 35, "Text",ExpressionUUID->"57ec0843-4efe-48ad-a4b9-ee25c1fe7c8a"],
Cell[1107, 36, 477, 14, 31, "Input",ExpressionUUID->"ae670755-ae19-4e25-b3c9-74975510347d"],
Cell[1587, 52, 406, 6, 35, "Text",ExpressionUUID->"2854964e-d7b4-4f16-b36e-86079971f985"],
Cell[CellGroupData[{
Cell[2018, 62, 984, 28, 31, "Input",ExpressionUUID->"140a6089-ff31-487a-b680-20000b9493aa"],
Cell[3005, 92, 323, 5, 59, "Output",ExpressionUUID->"9d3909d4-6e5a-4611-bbed-ec4601c10286"]
}, Open  ]],
Cell[3343, 100, 925, 20, 58, "Text",ExpressionUUID->"3a5fb398-3739-43bf-93f9-b86a22f2900b"],
Cell[4271, 122, 463, 7, 35, "Text",ExpressionUUID->"3e968534-a4b8-4e31-8c01-8938f63d5076"],
Cell[CellGroupData[{
Cell[4759, 133, 275, 6, 31, "Input",ExpressionUUID->"681c7bc2-ad41-405f-9d24-9bd826337181"],
Cell[5037, 141, 310, 4, 59, "Output",ExpressionUUID->"9ef05370-494d-498f-b411-07e726f2732a"]
}, Open  ]]
}
]
*)



==> anc/MinimalTrees.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12785,        377]
NotebookOptionsPosition[     11776,        353]
NotebookOutlinePosition[     12109,        368]
CellTagsIndexPosition[     12066,        365]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
We determine the minimum number of infima closed sets recursively: the orders \
of the root branches of an n-vertex tree form a partition of n-1. Each of the \
root branches must be a minimal tree for the whole tree to be minimal. \
Therefore, we only have to find the minimum over all possible partitions of \
n-1. As a second piece of information, we also store all partitions that \
yield the minimum.\
\>", "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462890166472*^9, 3.848462901080494*^9}, {3.848463068451909*^9, 
  3.84846308110574*^9}, {3.848463305116016*^9, 
  3.8484633059022417`*^9}},ExpressionUUID->"d39f2863-cc0d-46d7-b12f-\
f76981b25d23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MinICS", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";", 
  RowBox[{
   RowBox[{"MinICS", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"MinICS", "[", "n", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AllPartitions", "=", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], ",", "AllPossibilities", ",", 
        "Minimum", ",", "PositionOfMinimum"}], "}"}], ",", 
      RowBox[{
       RowBox[{"AllPossibilities", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"MinICS", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}], "+", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"MinICS", "[", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}]}], "&"}], 
          ",", "AllPartitions"}], "]"}]}], ";", 
       RowBox[{"Minimum", "=", 
        RowBox[{"Min", "[", "AllPossibilities", "]"}]}], ";", 
       RowBox[{"PositionOfMinimum", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"AllPossibilities", ",", "Minimum"}], "]"}]}], ";", 
       RowBox[{"{", 
        RowBox[{"Minimum", ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"AllPartitions", "[", 
             RowBox[{"[", "#", "]"}], "]"}], "&"}], ",", 
           RowBox[{"Flatten", "[", "PositionOfMinimum", "]"}]}], "]"}]}], 
        "}"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84846182558079*^9, 3.848461856264721*^9}, {
   3.848461903658985*^9, 3.848461968600841*^9}, {3.848462013899465*^9, 
   3.8484620196473*^9}, {3.848462066530015*^9, 3.848462081786582*^9}, {
   3.8484629634479*^9, 3.848463278583795*^9}, 3.848463328120739*^9, {
   3.84846347278433*^9, 3.848463562639092*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fad8f947-29b4-448c-aeb3-dee4a9b1eb15"],

Cell["Minimum values for rooted trees with up to 20 vertices:", "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462829201435*^9, 
  3.848462844949641*^9}},ExpressionUUID->"99944481-2e22-42fe-8af9-\
7d9398c1ba39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MinICS", "[", "n", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.848461969957802*^9, 3.8484619767665462`*^9}, {
  3.848462049138444*^9, 3.848462049213759*^9}, {3.848462085927541*^9, 
  3.8484620866291018`*^9}, {3.848462442695953*^9, 3.848462446726465*^9}, {
  3.848462504348002*^9, 3.848462516746275*^9}, {3.848462646807047*^9, 
  3.8484626555215883`*^9}, {3.848463263457283*^9, 3.8484632640879583`*^9}, {
  3.848463348518414*^9, 3.848463349486122*^9}, {3.8484635859167957`*^9, 
  3.8484635871082773`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"23243985-16b3-4697-b361-109e6daed3c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "3", ",", "6", ",", "11", ",", "20", ",", "36", ",", "61", ",", 
   "101", ",", "166", ",", "283", ",", "481", ",", "816", ",", "1336", ",", 
   "2181", ",", "3693", ",", "6267", ",", "10581", ",", "17301", ",", "28221",
    ",", "47877"}], "}"}]], "Output",
 CellChangeTimes->{{3.848463579393324*^9, 3.848463588135583*^9}, 
   3.8484637037744017`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"2e26ef5c-9432-4bbf-9059-82ebd295362d"]
}, Open  ]],

Cell["\<\
Optimal partitions that determine the minimal trees with up to 60 vertices:\
\>", "Text",
 CellChangeTimes->{{3.848462694670589*^9, 3.848462790669736*^9}, {
  3.848462829201435*^9, 3.848462844949641*^9}, {3.8484636343114758`*^9, 
  3.848463660142005*^9}},ExpressionUUID->"12cdb107-3eaf-4d06-8bd7-\
bb37a6b6ea80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MinICS", "[", "n", "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "60"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.848463599881971*^9, 3.848463609094707*^9}, {
  3.848463662454423*^9, 3.848463686851009*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0c04b7f3-94da-4ca0-915e-64a5b5ffd7f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"5", ",", "5"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"7", ",", "4"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"8", ",", "4"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"9", ",", "4"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"9", ",", "5"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"10", ",", "5"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"9", ",", "7"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"9", ",", "8"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"9", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"10", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"11", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"12", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"13", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"14", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"15", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"15", ",", "10"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"17", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"18", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "9"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "10"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "11"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "12"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "13"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "14"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "15"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"20", ",", "15"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "17"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "18"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"19", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"20", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"21", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"22", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"23", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"24", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"25", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"26", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"27", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"28", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"29", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"30", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"31", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"32", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"33", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"34", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"35", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"35", ",", "20"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"37", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"38", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"39", ",", "19"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"39", ",", "20"}], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848463600461388*^9, {3.84846366299837*^9, 3.8484636818453417`*^9}, 
   3.848464241595892*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b26aac16-cc51-4ac5-ab8a-67a09dbf2390"]
}, Open  ]]
},
WindowSize->{808, 828},
WindowMargins->{{6, Automatic}, {Automatic, 64}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 699, 12, 104, "Text",ExpressionUUID->"d39f2863-cc0d-46d7-b12f-f76981b25d23"],
Cell[1260, 34, 2630, 66, 262, "Input",ExpressionUUID->"fad8f947-29b4-448c-aeb3-dee4a9b1eb15"],
Cell[3893, 102, 246, 4, 35, "Text",ExpressionUUID->"99944481-2e22-42fe-8af9-7d9398c1ba39"],
Cell[CellGroupData[{
Cell[4164, 110, 772, 15, 31, "Input",ExpressionUUID->"23243985-16b3-4697-b361-109e6daed3c1"],
Cell[4939, 127, 482, 9, 59, "Output",ExpressionUUID->"2e26ef5c-9432-4bbf-9059-82ebd295362d"]
}, Open  ]],
Cell[5436, 139, 322, 6, 35, "Text",ExpressionUUID->"12cdb107-3eaf-4d06-8bd7-bb37a6b6ea80"],
Cell[CellGroupData[{
Cell[5783, 149, 423, 10, 31, "Input",ExpressionUUID->"0c04b7f3-94da-4ca0-915e-64a5b5ffd7f1"],
Cell[6209, 161, 5551, 189, 220, "Output",ExpressionUUID->"b26aac16-cc51-4ac5-ab8a-67a09dbf2390"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


